Frequency gradients in heterogeneous oscillatory media can spatially localize self-organized wave sources that coordinate system-wide activity

Rhythmogenesis, which is critical for many biological functions, involves a transition to coherent activity through cell-cell communication. In the absence of centralized coordination by specialized cells (pacemakers), competing oscillating clusters impede this global synchrony. We show that spatial symmetry-breaking through a frequency gradient results in the emergence of localized wave sources driving system-wide activity. Such gradients, arising through heterogeneous inter-cellular coupling, may explain directed rhythmic activity during labor in the uterus despite the absence of pacemakers.

==> anc/Readme.txt <==
README:

Video 1: no_gradient_low_coupling_D_0_4.mpg
Video 2: no_gradient_high_coupling_D_2_0.mpg
Video 3: finite_gradient_Deltanp_0_0009_low_coupling_D_0_4.mpg
Video 4: finite_gradient_Deltanp_0_0009_high_coupling_D_2_0.mpg


Animation of the activity of the membrane potential Ve in a two-dimensional simulation domain of size L x L , where L = 450, for different slopes \Delta n_p  of the passive cell density gradient and different values of the inter-cellular coupling strength D ( = Cr). The gradient is along the longitudinal axis of the domain with the upper part of the domain corresponding to regions of high passive cell density.

Videos 1 and 2 correspond to cases where there is no gradient in the density of passive cells (i.e, \Delta n_p = 0). The coupling strength D in video 1 is low ( = 0.4) while in video 4, it is high ( = 2.0).

Videos 3 and 4 correspond to cases where there is a finite gradient in the density of passive cells, the slope of the gradient being \Delta n_p = 0.0009. Video 3 is for low inter-cellular coupling strength D = 0.4 while video 4 is for a high coupling D = 2.0.


